Minotaur: A SIMD-Oriented Synthesizing Superoptimizer

A superoptimizing compiler--one that performs a meaningful search of the program space as part of the optimization process--can find optimization opportunities that are missed by even the best existing optimizing compilers. We created Minotaur: a superoptimizer for LLVM that uses program synthesis to improve its code generation, focusing on integer and floating-point SIMD code. On an Intel Cascade Lake processor, Minotaur achieves an average speedup of 7.3\% on the GNU Multiple Precision library (GMP)'s benchmark suite, with a maximum speedup of 13\%. On SPEC CPU 2017, our superoptimizer produces an average speedup of 1.5\%, with a maximum speedup of 4.5\% for 638.imagick. Every optimization produced by Minotaur has been formally verified, and several optimizations that it has discovered have been implemented in LLVM as a result of our work.

==> figures/plots/comp-time.py <==
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook
import numpy as np
import pandas as pd
import matplotlib.ticker as ticker

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

name = 'comptime'

plt.style.use('_mpl-gallery')

data = pd.read_csv('loop.csv', delimiter=',')

# plot
fig, ax = plt.subplots(figsize=(5, 4))


ax.plot(data.depth, data.comptime, 'o-')

# yticks=[1.1, 1.21]
# ax.set(ylim=(0.97, 1.21), )
#ax.set_yscale('log', base=1.1)
ax.set_xticks(data.depth)
ax.set_xticklabels(data.depth)
formatter = ticker.FuncFormatter(lambda y, _: '{:.16g}'.format(y))
ax.yaxis.set_major_formatter(formatter)
#ax.axhline(y = 1, color = 'g', linestyle = '-')

# ax.axhline(y = 1, color = 'black', linestyle = '-')
# ax.axhline(y = 1.073, color = 'blue', linestyle = 'dashed', linewidth=0.5)
plt.ylabel('Compilation time (minutes)')
plt.xlabel('Depth bound')

plt.savefig(name + '.pdf', bbox_inches='tight')

==> figures/plots/cut-count.py <==
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook
import numpy as np
import pandas as pd
import matplotlib.ticker as ticker

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

name = 'cuts'

plt.style.use('_mpl-gallery')

data = pd.read_csv('loop.csv', delimiter=',')

# plot
fig, ax = plt.subplots(figsize=(5, 4))


ax.plot(data.depth, data.cuts, 'o-')

# yticks=[1.1, 1.21]
ax.set(ylim=(-1000, 29999), )
#ax.set_yscale('log', base=1.1)
ax.set_xticks(data.depth)
ax.set_xticklabels(data.depth)
mkfunc = lambda x, pos: '%1.1fM' % (x * 1e-6) if x >= 1e6 else '%1.0fK' % (x * 1e-3) if x >= 1e3 else '%1.0f' % x
formatter = ticker.FuncFormatter(mkfunc)
ax.yaxis.set_major_formatter(formatter)
#ax.axhline(y = 1, color = 'g', linestyle = '-')

# ax.axhline(y = 1, color = 'black', linestyle = '-')
# ax.axhline(y = 1.073, color = 'blue', linestyle = 'dashed', linewidth=0.5)
plt.ylabel('Cut count')
plt.xlabel('Depth bound')

plt.savefig(name + '.pdf', bbox_inches='tight')

==> figures/plots/gmp-amd.py <==
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook
import numpy as np
import pandas as pd
import matplotlib.ticker as ticker

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

name = 'gmp-amd'

plt.style.use('_mpl-gallery')

data = pd.read_csv(name + '.csv', delimiter=',')

# plot
fig, ax = plt.subplots(figsize=(15, 3))


ax.stem(data.name, data.speedup)

yticks=[1.1, 1.21]
ax.set(ylim=(0.97, 1.21), )
ax.set_yscale('log', base=1.1)
ax.set_xticks(data.name)
ax.set_xticklabels(data.name, rotation=40, rotation_mode='default', ha='right')
formatter = ticker.FuncFormatter(lambda y, _: '{:.16g}'.format(y))
ax.yaxis.set_major_formatter(formatter)

ax.axhline(y = 1, color = 'black', linestyle = '-')
ax.axhline(y = 1.065, color = 'blue', linestyle = 'dashed', linewidth=0.5)
plt.text(-1.8, 1.070, 'geomean=1.065x', fontsize=11)
plt.ylabel('Speedup')
plt.xlabel('Benchmarks')

plt.savefig(name + '.pdf', bbox_inches='tight')

==> figures/plots/gmp-intel.py <==
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook
import numpy as np
import pandas as pd
import matplotlib.ticker as ticker

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

name = 'gmp-intel'

plt.style.use('_mpl-gallery')

data = pd.read_csv(name + '.csv', delimiter=',')

# plot
fig, ax = plt.subplots(figsize=(15, 3))


ax.stem(data.name, data.speedup)

yticks=[1.1, 1.21]
ax.set(ylim=(0.97, 1.21), )
ax.set_yscale('log', base=1.1)
ax.set_xticks(data.name)
ax.set_xticklabels(data.name, rotation=40, rotation_mode='default', ha='right')
formatter = ticker.FuncFormatter(lambda y, _: '{:.16g}'.format(y))
ax.yaxis.set_major_formatter(formatter)
ax.axhline(y = 1, color = 'g', linestyle = '-')

ax.axhline(y = 1, color = 'black', linestyle = '-')
ax.axhline(y = 1.073, color = 'blue', linestyle = 'dashed', linewidth=0.5)
plt.text(-1.8, 1.078, 'geomean=1.073x', fontsize=11)
plt.ylabel('Speedup')
plt.xlabel('Benchmarks')

plt.savefig(name + '.pdf', bbox_inches='tight')

==> figures/plots/optimization-count.py <==
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook
import numpy as np
import pandas as pd
import matplotlib.ticker as ticker

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

name = 'synthesized'

plt.style.use('_mpl-gallery')

data = pd.read_csv('loop.csv', delimiter=',')

# plot
fig, ax = plt.subplots(figsize=(5, 4))


ax.plot(data.depth, data.synthesized, 'o-')

# yticks=[1.1, 1.21]
# ax.set(ylim=(0.97, 1.21), )
#ax.set_yscale('log', base=1.1)
ax.set_xticks(data.depth)
ax.set_xticklabels(data.depth)
formatter = ticker.FuncFormatter(lambda y, _: '{:.16g}'.format(y))
ax.yaxis.set_major_formatter(formatter)
#ax.axhline(y = 1, color = 'g', linestyle = '-')

# ax.axhline(y = 1, color = 'black', linestyle = '-')
# ax.axhline(y = 1.073, color = 'blue', linestyle = 'dashed', linewidth=0.5)
plt.ylabel('Optimization count')
plt.xlabel('Depth bound')

plt.savefig(name + '.pdf', bbox_inches='tight')

==> figures/plots/spec-amd.py <==
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook
import numpy as np
import pandas as pd
import matplotlib.ticker as ticker

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

name = 'spec-amd'

plt.style.use('_mpl-gallery')

data = pd.read_csv(name + '.csv', delimiter=',')

# plot
fig, ax = plt.subplots(figsize=(6, 4))


ax.stem(data.name, data.speedup)

yticks=[1.1, 1.21]
ax.set(ylim=(0.99, 1.04), )
ax.set_yscale('log', base=1.01)
ax.set_xticks(data.name)
ax.set_xticklabels(data.name, rotation=40, rotation_mode='default', ha='right')
formatter = ticker.FuncFormatter(lambda y, _: '{:.5g}'.format(y))
ax.yaxis.set_major_formatter(formatter)

ax.axhline(y = 1, color = 'black', linestyle = '-')
ax.axhline(y = 1.012, color = 'blue', linestyle = 'dashed', linewidth=0.5)
plt.text(-0.4, 1.013, 'geomean=1.012x', fontsize=11)
plt.ylabel('Speedup')
plt.xlabel('Benchmarks')

plt.savefig(name + '.pdf', bbox_inches='tight')

==> figures/plots/spec-intel.py <==
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook
import numpy as np
import pandas as pd
import matplotlib.ticker as ticker

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

name = 'spec-intel'

plt.style.use('_mpl-gallery')

data = pd.read_csv(name + '.csv', delimiter=',')

# plot
fig, ax = plt.subplots(figsize=(6, 4))


ax.stem(data.name, data.speedup)

yticks=[1.1, 1.21]
ax.set(ylim=(0.99, 1.07), )
ax.set_yscale('log', base=1.03)
ax.set_xticks(data.name)
ax.set_xticklabels(data.name, rotation=40, rotation_mode='default', ha='right')
formatter = ticker.FuncFormatter(lambda y, _: '{:.5g}'.format(y))
ax.yaxis.set_major_formatter(formatter)
ax.axhline(y = 1, color = 'g', linestyle = '-')

ax.axhline(y = 1, color = 'black', linestyle = '-')
ax.axhline(y = 1.015, color = 'blue', linestyle = 'dashed', linewidth=0.5)
plt.text(-0.4, 1.016, 'geomean=1.015x', fontsize=11)
plt.ylabel('Speedup')
plt.xlabel('Benchmarks')

plt.savefig(name + '.pdf', bbox_inches='tight')

==> figures/plots/yuv-amd.py <==
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook
import numpy as np
import pandas as pd
import matplotlib.ticker as ticker

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

name = 'yuv-amd'

plt.style.use('_mpl-gallery')

data = pd.read_csv(name + '.csv', delimiter=',')

# plot
fig, ax = plt.subplots(figsize=(15, 3))



markerline, stemlines, baseline = ax.stem(data.row, data.speedup, markerfmt=" ")
plt.setp(stemlines, 'linewidth', 0.2)
print (data.row)

yticks=[1.1, 1.21]
xticks = [0, 125, 250, 375, 500, 625, 750, 875, 1000, 1125, 1250, 1375, 1500, 1625, 1750, 1875, 2000, 2125, 2250, 2375, 2500,]
ax.set(ylim=(0.97, 1.94), )
ax.set(xlim=(0, 2532))
ax.set_yscale('log', base=1.2)
ax.set_xticks(xticks)
ax.set_xticklabels(xticks, rotation=40, rotation_mode='default', ha='right')
formatter = ticker.FuncFormatter(lambda y, _: '{:.16g}'.format(y))
ax.yaxis.set_major_formatter(formatter)
ax.axhline(y = 1, color = 'black', linestyle = '-')

ax.axhline(y = 1.029, color = 'blue', linestyle = 'dashed', linewidth=0.5)
plt.text(15, 1.035, 'geomean=1.029x', fontsize=11)
plt.ylabel('Speedup')
plt.xlabel('Benchmarks')

plt.savefig(name + '.pdf', bbox_inches='tight')

==> figures/plots/yuv-intel.py <==
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook
import numpy as np
import pandas as pd
import matplotlib.ticker as ticker

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

name = 'yuv-intel'

plt.style.use('_mpl-gallery')

data = pd.read_csv(name + '.csv', delimiter=',')

# plot
fig, ax = plt.subplots(figsize=(15, 3))



markerline, stemlines, baseline = ax.stem(data.row, data.speedup, markerfmt=" ")
plt.setp(stemlines, 'linewidth', 0.2)
print (data.row)

yticks=[1.1, 1.21]
xticks = [0, 125, 250, 375, 500, 625, 750, 875, 1000, 1125, 1250, 1375, 1500, 1625, 1750, 1875, 2000, 2125, 2250, 2375, 2500,]
ax.set(ylim=(0.97, 1.94), )
ax.set(xlim=(0, 2532))
ax.set_yscale('log', base=1.2)
ax.set_xticks(xticks)
ax.set_xticklabels(xticks, rotation=40, rotation_mode='default', ha='right')
formatter = ticker.FuncFormatter(lambda y, _: '{:.16g}'.format(y))
ax.yaxis.set_major_formatter(formatter)
ax.axhline(y = 1, color = 'black', linestyle = '-')
ax.axhline(y = 1.022, color = 'blue', linestyle = 'dashed', linewidth=0.5)
plt.text(15, 1.027, 'geomean=1.022x', fontsize=11)
plt.ylabel('Speedup')
plt.xlabel('Benchmarks')

plt.savefig(name + '.pdf', bbox_inches='tight')
